Persistent Contextual Values as Inter-Process Layers

Mobile applications today often fail to be context aware when they also need to be customizable and efficient at run-time. Context-oriented programming allows programmers to develop applications that are more context aware. Its central construct, the so-called layer, however, is not customizable. We propose to use novel persistent contextual values for mobile development. Persistent contextual values automatically adapt their value to the context. Furthermore they provide access without overhead. Key-value configuration files contain the specification of contextual values and the persisted contextual values themselves. By modifying the configuration files, the contextual values can easily be customized for every context. From the specification, we generate code to simplify development. Our implementation, called Elektra, permits development in several languages including C++ and Java. In a benchmark we compare layer activations between threads and between applications. In a case study involving a web-server on a mobile embedded device the performance overhead is minimal, even with many context switches.

==> code.cpp <==
#define HAVE_KDBCONFIG_H

#include <kdbthread.hpp>
#include <signal.h>
#include <pthread.h>

using namespace kdb;
using namespace std;

//{visitShort}
void greet(Person & p, Language & lang) {
	p.activate(lang)
	cout << p.greeting << endl;
}
//{end}


//{visitContext}
void greet (Person & p,Country & country,
						Location & location) {
	p.activate(country);
	p.activate(location);
	cout << p.greeting << endl;
}
//{end}

/*
//{httperf}
httperf --hog --timeout=1 --rate=2200
--num-conn=50000 --num-call=1 --server=l
//{end}
*/

//{visit}
void visit(Person & p) {
	p.context().with<CountryAustriaLayer>()
		.with<LanguageGermanLayer>()([&] {
		cout << "visit " << ++p.visits
			 << " in "
			 << p.context()["country"]
			 << ": " << p.greeting << endl;
	});
}
//{end}



//{sync}
void doSync(Country const& c) {
	kdb.get(c.values());
	c.context().sync();
	// c and other CV are updated
	// and different layers are active
}
//{end}

//{syncPoint}
void userInteraction(Accuracy const& a) {
	a.context().sync(); // a might change
	for (long i=0; i<a; ++i) {
	/* a does not change here */ }
}
//{end}

//{assignment}
void assignLanguage(Language & lang) {
	lang.context().activate(lang);
	lang = "";
	// layer lang deactivated
	lang = "spanish";
	// layer switch to spanish
	lang.context().deactivate(lang);
	lang = "english";
	// layer still deactivated
}
//{end}


kdb::ThreadContext c(gc);

void Hello::main(std::string sessionid)
{
//{sessionUse}
c.with<Session>(sessionid)([this](){
	out << "<html>\n"
		   "<body>\n";
	out << "<p>Language: " << language << "</p>";
	c.with<Language>(language)([this](){
		out << "<p>" << hello << "</p>";
	});
	out << "</body>\n"
		   "</html>\n";
});
//{end}
}

void sessionWrite()
{
	KDB kdb;
//{sessionsync}
std::unique_lock<std::mutex> l = c.requireLock();
kdb.get(ks, "/");
kdb.set(ks, "/");
//{end}
}

// main stuff


void parseCommandline(kdb::KeySet &, int , char**)
{
}

void parseEnvironment(kdb::KeySet &, char**)
{
}

void parseConfigfiles(kdb::KeySet & ks)
{
	using namespace kdb;
	ks.append(Key("user/german/germany/person/greeting",
				   KEY_VALUE,
				   "Tag",
				   KEY_END));
	ks.append(Key("user/german/austria/person/greeting",
				   KEY_VALUE,
				   "Servus",
				   KEY_END));
	ks.append(Key("user/german/switzerland/person/greeting",
				   KEY_VALUE,
				   "Grüezi",
				   KEY_END));
}

#if 0
//{syntax}
path/key=value
[path/key]
property1:=propvalue1
property2:=propvalue2
//{end}

//{locationcv}
[/location]
  type:=Position
  description:=GPS position
[/%location%/country]
  type:=string
//{end}
  description:=GPS position in ??N??W
[/43N-39W/country]
  override/0:=/ocean

//{specfile}
[/%language%/%country%/person/greeting]
  type:=string
  description:=hello in all languages
//{end}

//{cycle}
[/%country%/language]
  type:=string
[/%language%/country]
  type:=string
//{end}

//{layer}
[/%language%/country]
//{end}

//{layername}
[/%language%/country/code]
  type:=string
  layer/name:=country
//{end}

//{layerorder}
[/country]
  layer/order:=0
[/language]
  layer/order:=1
//{end}

//{configcycle}
/swiss/language=de
/luxembourg/language=fr
/fr/country=swiss
/de/country=luxembourg
//{end}

//{configfile}
/*/*/person/greeting=Hi!
/german/*/person/greeting=Guten Tag!
/german/austria/person/greeting=Servus!
//{end}
#endif

//{benchmarksetup}
Context c;
Timer t;
CV tcv;
//{end}

//{benchmarkactivate}
void benchmarkActivate(CV & cv) {
	t.start ();
	for (long i = 0; i < 1000; ++i)
	{
		if (n>0) c.activate<Layer0>();
		// ..
		if (n>N) c.activate<LayerN>();
		x ^= tcv + tcv;
	}
	t.stop ();
}
//{end}

//{benchmarkactivatecv}
void benchmarkActivateCV(vector<CV>& cv){
	t.start ();
	for (long i = 0; i < 1000; ++i)
	{
		if (n>0) c.activate(cv[0]);
		// ..
		if (n>N) c.activate(cv[N]);
		x ^= tcv + tcv;
	}
	t.stop ();
}
//{end}

//{benchmarksync}
void benchmarkSync(vector<CV> & cv) {
	// cv contains 0..n-1 CVs
	t.start ();
	for (long i = 0; i < 1000; ++i)
	{
		c.sync();
		x ^= tcv + tcv;
	}
	t.stop ();
}
//{end}

//{benchmarkreload}
void benchmarkReload(vector<CV> & cv) {
	vector<kdb::KDB> kdb;
	kdb.resize(1000);
	t.start ();
	for (long i = 0; i < 1000; ++i)
	{
		kdb[i].get(c.values(), "/test");
		c.sync();
		x ^= tcv + tcv;
	}
	t.stop ();
}
//{end}

//{main}
#include <kdbenvironment.hpp>
#include <kdbparse.hpp>
Coordinator c;
using namespace kdb;
int main(int argc, char**argv) {
	KeySet ks;
	ThreadContext tc(c);
	parseConfigfiles(ks);
	parseCommandline(ks, argc, argv);
	Environment env(ks, tc);
	// the rest of the program. e.g.:
	visit(env.person);
}
//{end}

/* vim: set textwidth=44 colorcolumn=44 ts=4: */

